SoK: The Faults in our ASRs: An Overview of Attacks against Automatic Speech Recognition and Speaker Identification Systems

Speech and speaker recognition systems are employed in a variety of applications, from personal assistants to telephony surveillance and biometric authentication. The wide deployment of these systems has been made possible by the improved accuracy in neural networks. Like other systems based on neural networks, recent research has demonstrated that speech and speaker recognition systems are vulnerable to attacks using manipulated inputs. However, as we demonstrate in this paper, the end-to-end architecture of speech and speaker systems and the nature of their inputs make attacks and defenses against them substantially different than those in the image space. We demonstrate this first by systematizing existing research in this space and providing a taxonomy through which the community can evaluate future work. We then demonstrate experimentally that attacks against these models almost universally fail to transfer. In so doing, we argue that substantial additional work is required to provide adequate mitigations in this space.

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5,1,'INSERT TITLE')"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "csv_loc = '/Users/hadiabdullah/Downloads/Test2.csv'\n",
    "# Read csv\n",
    "with open(csv_loc, 'r') as f:\n",
    "    reader = csv.reader(f)\n",
    "    your_list = list(reader)\n",
    "\n",
    "# convert tuple into seperate lists\n",
    "x,y = zip(*your_list)\n",
    "x = list(x)\n",
    "y = list(y)\n",
    "\n",
    "# Convert list of strings to floats\n",
    "for i in range(0, len(x)): \n",
    "    x[i] = float(x[i]) \n",
    "for i in range(0, len(y)): \n",
    "    y[i] = float(y[i]) \n",
    "\n",
    "# plot\n",
    "plt.plot(x,y)    \n",
    "plt.xlabel('INSERT X Label')\n",
    "plt.ylabel('INSERT Y Label')\n",
    "plt.title('INSERT TITLE')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11f698438>]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['0',\n",
       " '0.083',\n",
       " '0.166',\n",
       " '0.25',\n",
       " '0.333',\n",
       " '0.416',\n",
       " '0.5',\n",
       " '0.583',\n",
       " '0.666',\n",
       " '0.75',\n",
       " '0.833',\n",
       " '0.916',\n",
       " '1',\n",
       " '1.083',\n",
       " '1.166',\n",
       " '1.25',\n",
       " '1.333',\n",
       " '1.416',\n",
       " '1.5',\n",
       " '1.583',\n",
       " '1.666',\n",
       " '1.75',\n",
       " '1.833',\n",
       " '1.916',\n",
       " '2',\n",
       " '2.083',\n",
       " '2.166',\n",
       " '2.25',\n",
       " '2.333',\n",
       " '2.416',\n",
       " '2.5',\n",
       " '2.583',\n",
       " '2.666',\n",
       " '2.75',\n",
       " '2.833',\n",
       " '2.916',\n",
       " '3',\n",
       " '3.083',\n",
       " '3.166',\n",
       " '3.25',\n",
       " '3.333',\n",
       " '3.416',\n",
       " '3.5',\n",
       " '3.583',\n",
       " '3.666',\n",
       " '3.75',\n",
       " '3.833',\n",
       " '3.916',\n",
       " '4',\n",
       " '4.083',\n",
       " '4.166',\n",
       " '4.25',\n",
       " '4.333',\n",
       " '4.416',\n",
       " '4.5',\n",
       " '4.583',\n",
       " '4.666',\n",
       " '4.75',\n",
       " '4.833',\n",
       " '4.916',\n",
       " '5',\n",
       " '5.083',\n",
       " '5.166',\n",
       " '5.25',\n",
       " '5.333',\n",
       " '5.416',\n",
       " '5.5',\n",
       " '5.583',\n",
       " '5.666',\n",
       " '5.75',\n",
       " '5.833',\n",
       " '5.916',\n",
       " '6',\n",
       " '6.083',\n",
       " '6.166',\n",
       " '6.25',\n",
       " '6.333',\n",
       " '6.416',\n",
       " '6.5',\n",
       " '6.583',\n",
       " '6.666',\n",
       " '6.75',\n",
       " '6.833',\n",
       " '6.916',\n",
       " '7',\n",
       " '7.083',\n",
       " '7.166',\n",
       " '7.25',\n",
       " '7.333',\n",
       " '7.416',\n",
       " '7.5',\n",
       " '7.583',\n",
       " '7.666',\n",
       " '7.75',\n",
       " '7.833',\n",
       " '7.916',\n",
       " '8',\n",
       " '8.083',\n",
       " '8.166',\n",
       " '8.25',\n",
       " '8.333',\n",
       " '8.416',\n",
       " '8.5',\n",
       " '8.583',\n",
       " '8.666',\n",
       " '8.75',\n",
       " '8.833',\n",
       " '8.916',\n",
       " '9',\n",
       " '9.083',\n",
       " '9.166',\n",
       " '9.25',\n",
       " '9.333',\n",
       " '9.416',\n",
       " '9.5',\n",
       " '9.583',\n",
       " '9.666',\n",
       " '9.75',\n",
       " '9.833',\n",
       " '9.916',\n",
       " '10',\n",
       " '10.083',\n",
       " '10.166',\n",
       " '10.25',\n",
       " '10.333',\n",
       " '10.416',\n",
       " '10.5',\n",
       " '10.583',\n",
       " '10.666',\n",
       " '10.75',\n",
       " '10.833',\n",
       " '10.916',\n",
       " '10.999',\n",
       " '11',\n",
       " '11.083',\n",
       " '11.166',\n",
       " '11.25',\n",
       " '11.333',\n",
       " '11.416',\n",
       " '11.5',\n",
       " '11.583',\n",
       " '11.666',\n",
       " '11.75',\n",
       " '11.833',\n",
       " '11.916',\n",
       " '12',\n",
       " '12.083',\n",
       " '12.166',\n",
       " '12.249',\n",
       " '12.333',\n",
       " '12.416',\n",
       " '12.499',\n",
       " '12.583',\n",
       " '12.666',\n",
       " '12.749',\n",
       " '12.833',\n",
       " '12.916',\n",
       " '12.999',\n",
       " '13.083',\n",
       " '13.166',\n",
       " '13.249',\n",
       " '13.333',\n",
       " '13.416',\n",
       " '13.499',\n",
       " '13.583',\n",
       " '13.666',\n",
       " '13.749',\n",
       " '13.833',\n",
       " '13.916',\n",
       " '13.999',\n",
       " '14.083',\n",
       " '14.166',\n",
       " '14.249',\n",
       " '14.333',\n",
       " '14.416',\n",
       " '14.499',\n",
       " '14.583',\n",
       " '14.666',\n",
       " '14.749',\n",
       " '14.833',\n",
       " '14.916',\n",
       " '14.999',\n",
       " '15.083',\n",
       " '15.166',\n",
       " '15.249',\n",
       " '15.333',\n",
       " '15.416',\n",
       " '15.499',\n",
       " '15.583',\n",
       " '15.666',\n",
       " '15.749',\n",
       " '15.833',\n",
       " '15.916',\n",
       " '15.999',\n",
       " '16.083',\n",
       " '16.166',\n",
       " '16.249',\n",
       " '16.333',\n",
       " '16.416',\n",
       " '16.499',\n",
       " '16.583',\n",
       " '16.666',\n",
       " '16.749',\n",
       " '16.833',\n",
       " '16.916',\n",
       " '16.999',\n",
       " '17.083',\n",
       " '17.166',\n",
       " '17.249',\n",
       " '17.333',\n",
       " '17.416',\n",
       " '17.499',\n",
       " '17.583',\n",
       " '17.666',\n",
       " '17.749',\n",
       " '17.833',\n",
       " '17.916',\n",
       " '17.999',\n",
       " '18.083',\n",
       " '18.166',\n",
       " '18.249',\n",
       " '18.333',\n",
       " '18.416',\n",
       " '18.499',\n",
       " '18.583',\n",
       " '18.666',\n",
       " '18.749',\n",
       " '18.833',\n",
       " '18.916',\n",
       " '18.999',\n",
       " '19.083',\n",
       " '19.166',\n",
       " '19.249',\n",
       " '19.333',\n",
       " '19.416',\n",
       " '19.499',\n",
       " '19.583',\n",
       " '19.666',\n",
       " '19.749',\n",
       " '19.833',\n",
       " '19.916',\n",
       " '19.999',\n",
       " '20.083',\n",
       " '20.166',\n",
       " '20.249',\n",
       " '20.333',\n",
       " '20.416',\n",
       " '20.499',\n",
       " '20.583',\n",
       " '20.666',\n",
       " '20.749',\n",
       " '20.883',\n",
       " '20.916',\n",
       " '20.997']"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

